Scale Invariant Power Iteration

Power iteration has been generalized to solve many interesting problems in machine learning and statistics. Despite its striking success, theoretical understanding of when and how such an algorithm enjoys good convergence property is limited. In this work, we introduce a new class of optimization problems called scale invariant problems and prove that they can be efficiently solved by scale invariant power iteration (SCI-PI) with a generalized convergence guarantee of power iteration. By deriving that a stationary point is an eigenvector of the Hessian evaluated at the point, we show that scale invariant problems indeed resemble the leading eigenvector problem near a local optimum. Also, based on a novel reformulation, we geometrically derive SCI-PI which has a general form of power iteration. The convergence analysis shows that SCI-PI attains local linear convergence with a rate being proportional to the top two eigenvalues of the Hessian at the optimum. Moreover, we discuss some extended settings of scale invariant problems and provide similar convergence results for them. In numerical experiments, we introduce applications to independent component analysis, Gaussian mixtures, and non-negative matrix factorization. Experimental results demonstrate that SCI-PI is competitive to state-of-the-art benchmark algorithms and often yield better solutions.

==> nmf.jl <==
e = 1e-14;
function init(V, k; seed = 1)
    Random.seed!(seed)
    n,m = size(V);
    W = rand(n,k);
    H = rand(k,m);
    H       = H .* (W' * (V ./ (W * H .+ e))) ./ sum(W, dims = 1)';
    W       = W .* ((V ./ (W * H .+ e)) * H') ./ sum(H, dims = 2)';
    H       = H ./ sum(H .+ e, dims = 2);
    W       = W ./ sum(W .+ e, dims = 1);
    
    return W, H
end
function NMF1(V, k; iter = 1000)
    Random.seed!(1)
    W, H = init(V,k);
    obj1  = zeros(iter);
    obj2  = zeros(iter);
    for i = 1:iter
        if i == 1
            W, H = init(V,k)
        else
            H       = H .* (W' * (V ./ (W * H .+ e))) ./ sum(W, dims = 1)';
            W       = W .* ((V ./ (W * H .+ e)) * H') ./ sum(H, dims = 2)';
        end
        WH      = W * H / sum(W * H);
        obj1[i] = -dot(V, log.(WH .+ e)) + dot(V, log.(V .+ e)) - sum(V) + sum(WH);
        obj2[i] = dot(V, log.(WH .+ e));
        if rem(i,10) == 0
            print(i, " ");
        end
    end
    return W, H, obj1, obj2
end

function NMF3(V, k; iter = 1000, b = 0)
    Random.seed!(1)
    n,m = size(V);
    W = rand(n,k);
    H = rand(k,m);
    obj3  = zeros(iter);
    obj4  = zeros(iter);
    for i = 1:iter
        if i == 1
            W, H = init(V,k)
        else
            H       = H .* (b * sum(W, dims = 1)' .+ W' * (V ./ (W * H .+ e))).^2;
            H       = H ./ sum(H .+ e, dims = 2);
            W       = W .* (b * sum(H, dims = 2)' .+ (V ./ (W * H .+ e)) * H').^2;
            W       = W ./ sum(W .+ e, dims = 1);
        end
        WH      = W * H / sum(W * H);
        obj3[i] = -dot(V, log.(WH .+ e)) + dot(V, log.(V .+ e)) - sum(V) + sum(WH);
        obj4[i] = dot(V, log.(WH .+ e));
        if rem(i,10) == 0
            print(i, " ");
        end
    end
    return W, H, obj3, obj4
end

function NMF2(V, k; iter = 1000)
    Random.seed!(1)
    n,m = size(V);
    W = rand(n,k);
    H = rand(k,m);
    obj3  = zeros(iter);
    obj4  = zeros(iter);
    for i = 1:iter
        if i == 1
            W, H = init(V,k)
        else
            H       = H .* (W' * (V ./ (W * H .+ e))).^2;
            H       = H ./ sum(H .+ e, dims = 2);
            W       = W .* ((V ./ (W * H .+ e)) * H').^2;
            W       = W ./ sum(W .+ e, dims = 1);
        end
        WH      = W * H / sum(W * H);
        obj3[i] = -dot(V, log.(WH .+ e)) + dot(V, log.(V .+ e)) - sum(V) + sum(WH);
        obj4[i] = dot(V, log.(WH .+ e));
        if rem(i,10) == 0
            print(i, " ");
        end
    end
    return W, H, obj3, obj4
end

function NMF44(V, k; iter = 1000, stepsize = 0.01)
    Random.seed!(1)
    n,m = size(V);
    W = rand(n,k);
    H = rand(k,m);
    obj5  = zeros(iter);
    obj6  = zeros(iter);
    for i = 1:iter
        if i == 1
            W, H = init(V,k)
        else
            H       = H + (W' * (V ./ (W * H .+ e)) .- sum(W, dims = 1)') / n / k * stepsize;
            H       = max.(H, 0);
            W       = W + ((V ./ (W * H .+ e)) * H' .- sum(H, dims = 2)') / m / k * stepsize;
            W       = max.(W, 0);
        end
        #H       = H ./ sum(H .+ e, dims = 2);
        #W       = W ./ sum(W .+ e, dims = 1);
        WH      = W * H / sum(W * H);
        obj5[i] = -dot(V, log.(WH .+ e)) + dot(V, log.(V .+ e)) - sum(V) + sum(WH);
        obj6[i] = dot(V, log.(WH .+ e));
        if rem(i,10) == 0
            print(i, " ");
        end
    end
    return W, H, obj5, obj6
end

function NMF4(V, k; iter = 1000, stepsize = 0.01)
    Random.seed!(1)
    n,m = size(V);
    W = rand(n,k);
    H = rand(k,m);
    obj5  = zeros(iter);
    obj6  = zeros(iter);
    for i = 1:iter
        if i == 1
            W, H = init(V,k)
        else
            H       = H + (W' * (V ./ (W * H .+ e)) .- sum(W, dims = 1)') .* H ./ sum(W, dims = 1)' * stepsize;
            H       = max.(H, 0);
            W       = W + ((V ./ (W * H .+ e)) * H' .- sum(H, dims = 2)') .* W ./ sum(H, dims = 2)' * stepsize;
            W       = max.(W, 0);
        end
        #H       = H ./ sum(H .+ e, dims = 2);
        #W       = W ./ sum(W .+ e, dims = 1);
        WH      = W * H / sum(W * H);
        obj5[i] = -dot(V, log.(WH .+ e)) + dot(V, log.(V .+ e)) - sum(V) + sum(WH);
        obj6[i] = dot(V, log.(WH .+ e));
        if rem(i,10) == 0
            print(i, " ");
        end
    end
    return W, H, obj5, obj6
end

function NMF55(V, k; iter = 1000, stepsize = 0.01, maxiter = 100, maxqpiter = 100, delta = 1e-4)
    Random.seed!(1)
    n,m = size(V);
    W = rand(n,k);
    H = rand(k,m);
    obj5  = zeros(iter);
    obj6  = zeros(iter);
    for i = 1:iter
        if i == 1
            W, H = init(V,k)
        else
            H = @distributed hcat for j in 1:size(V,2)
                mixsqpshort(W, V[:,j]; x = H[:,j], maxiter = maxiter, maxqpiter = maxqpiter, delta = delta)
            end
            H = H .* sum(V, dims = 1) ./ sum(W*H, dims = 1);
            #H = H ./ sum(H .+ e, dims = 2);
            print(i);
            W = @distributed hcat for j in 1:size(V,1)
                mixsqpshort(H', V[j,:]; x = W[j,:], maxiter = maxiter, maxqpiter = maxqpiter, delta = delta)
            end
            W = W';
            W = W .* sum(V, dims = 2) ./ sum(W*H, dims = 2);
            #W = W ./ sum(W .+ e, dims = 1);
            println(i);
        end
        
        WH      = W * H / sum(W * H);
        obj5[i] = -dot(V, log.(WH .+ e)) + dot(V, log.(V .+ e)) - sum(V) + sum(WH);
        obj6[i] = dot(V, log.(WH .+ e));
        
    end
    return W, H, obj5, obj6
end

function one_step(V,W,H)
    #H       = H_old .* (W_old' * (V ./ (W_old * H_old .+ e))) ./ sum(W_old, dims = 1)';
    #W       = W .* ((V ./ (W_old * H .+ e)) * H') ./ sum(H, dims = 2)';
    H       = H .* (W' * (V ./ (W * H .+ e))) ./ sum(W, dims = 1)';
    W       = W .* ((V ./ (W * H .+ e)) * H') ./ sum(H, dims = 2)';
    H       = H ./ sum(H .+ e, dims = 2);
    W       = W ./ sum(W .+ e, dims = 1);
    WH      = W * H / sum(W * H);
    
    return W, H, WH                           
end

function NMF5(V, k; seed = 1, iter = 1000, stepsize = 0.01, maxiter = 10, maxqpiter = 10, delta = 1e-2)
    Random.seed!(1)
    n,m = size(V);
    W = rand(n,k);
    H = rand(k,m);
    obj5  = zeros(iter);
    obj6  = zeros(iter);
    for i = 1:iter
        H_old = copy(H); W_old = copy(W);
        
        if i == 1
            W, H = init(V,k, seed = seed)
        else
            
            H = @distributed hcat for j = 1:m
                subprob(W, V[:,j]; x = (H[:,j] .+ delta) / sum(H[:,j] .+ delta),
                        maxiter = maxiter, maxqpiter = maxqpiter, delta = delta)
            end
            H = H .* sum(V, dims = 1) ./ sum(W*H, dims = 1);
            H = H ./ sum(H .+ e, dims = 2);
            W = @distributed hcat for j in 1:n
                subprob(H', V[j,:]; x = (W[j,:] .+ delta) / sum(W[j,:] .+ delta),
                        maxiter = maxiter, maxqpiter = maxqpiter, delta = delta)
            end
            W = W';
            W = W .* sum(V, dims = 2) ./ sum(W*H, dims = 2);
            W = W ./ sum(W .+ e, dims = 1);
        end
        WH      = W * H / sum(W * H);
        temp1   = -dot(V, log.(WH .+ e)) + dot(V, log.(V .+ e)) - sum(V) + sum(WH);
        
        print(i, " ");
        temp    = one_step(V,W_old,H_old);
        temp2   = -dot(V, log.(temp[3] .+ e)) + dot(V, log.(V .+ e)) - sum(V) + sum(temp[3]);

        if temp1 > temp2
            W, H, WH = temp[1], temp[2], temp[3]
        end
        
        obj5[i] = -dot(V, log.(WH .+ e)) + dot(V, log.(V .+ e)) - sum(V) + sum(WH);
        obj6[i] = dot(V, log.(WH .+ e));
    end
    return W, H, obj5, obj6
end
